Optimizing the size of array for modern discrete Fourier transform libraries

The problem of optimization of the array size for modern discrete Fourier transform libraries is considered and reformulated as an integer linear programming problem. Acceleration of finding an optimal solution using standard freely available library with respect to brute force approach is demonstrated. Ad hoc recursive algorithm of finding the optimal solution is proposed, complexity scaling of the algorithm is estimated analytically. The problem can be used in a linear programming class as an example of purely integer programming problem (continuous linear programming solution has no sense), simple enough to be solved using even interpreting programming languages like Python or Matlab.

==> optimal_size.c <==
/*****************************************************************************
* This is part of kao_fft library.                                           *
* Determines optimal natural powers for "fast" FFT library factors expansion: *
* (f_1)^{a_1}*(f_2)^{a_2}*...*(f_n)^{a_n} <= given number                    * 
*****************************************************************************/

#include <stdlib.h>
#include <stdio.h>
#include <math.h>
#include <string.h>
#include <time.h>
#include <glpk.h>

/* Number of repeated computations for evaluation of performance. */
#define REPEATS_OF_COMPUTATIONS 1000

/* Enables counting of mismatch evaluations in ad hoc recursive algorithm. *
 * Number of evaluations printed together with computation time. **********/
#define _COUNT_OPERATIONS

/* To truncate (rounding down or floor function) or round (default) results of a continuous linear programming solver. */
#define _TRUNC_LP

#ifdef COUNT_OPERATIONS
unsigned long int number_of_evaluations=0;
#endif /* COUNT_OPERATIONS */

void glpk_standard_lp (double log2_target_number, unsigned long int *powers, double *log2_factors, unsigned long int number_of_factors) {
	glp_prob *lp;
	double *lp_log2_factors;
	int i, *index_array;

	lp_log2_factors = (double *) malloc ((number_of_factors+1)*sizeof(double));
	memcpy ((lp_log2_factors+1), log2_factors, number_of_factors*sizeof(double));
	index_array = (int *) malloc ((number_of_factors+1)*sizeof(int));

	glp_term_out(GLP_OFF); /* disabling terminal output */
	lp = glp_create_prob ();
	glp_set_obj_dir (lp, GLP_MAX);
	glp_add_rows (lp, 1);
	glp_set_row_bnds (lp, 1, GLP_UP, 0.0, log2_target_number);
	glp_add_cols (lp, number_of_factors);
	for (i=0; i < (int) number_of_factors; ++i) {
		glp_set_col_bnds (lp, (i+1), GLP_DB, 0.0, trunc (1.0e-16 + log2_target_number/log2_factors[i]));
		index_array[i+1] = i+1;
		glp_set_obj_coef(lp, (i+1), log2_factors[i]);
	}
	glp_set_mat_row (lp, 1, number_of_factors, index_array, lp_log2_factors);

	glp_simplex (lp, NULL);
	for (i=0; i < (int) number_of_factors; ++i) {
#ifdef TRUNC_LP
		powers[i] = trunc (glp_get_col_prim(lp, i+1));
#else /* TRUNC_LP */
		powers[i] = round (glp_get_col_prim(lp, i+1));
#endif /* TRUNC_LP */
	}

	free (lp_log2_factors);
	free (index_array);
}

void glpk_int_lp (double log2_target_number, unsigned long int *powers, double *log2_factors, unsigned long int number_of_factors) {
	glp_prob *lp;
	double *lp_log2_factors;
	int i, *index_array;
	glp_iocp params;

	lp_log2_factors = (double *) malloc ((number_of_factors+1)*sizeof(double));
	memcpy ((lp_log2_factors+1), log2_factors, number_of_factors*sizeof(double));
	index_array = (int *) malloc ((number_of_factors+1)*sizeof(int));

	glp_init_iocp (&params);
	params.presolve=GLP_ON;
	/* params.pp_tech=GLP_PP_ROOT; */
	/* params.mir_cuts=GLP_ON; */
	/* params.gmi_cuts=GLP_ON; */

	glp_term_out(GLP_OFF); /* disabling terminal output */
	lp = glp_create_prob ();
	glp_set_obj_dir (lp, GLP_MAX);
	glp_add_rows (lp, 1);
	glp_set_row_bnds (lp, 1, GLP_UP, 0.0, log2_target_number);
	glp_add_cols (lp, number_of_factors);
	for (i=0; i < (int) number_of_factors; ++i) {
		glp_set_col_bnds (lp, (i+1), GLP_DB, 0.0, trunc (1.0e-16 + log2_target_number/log2_factors[i]));
		glp_set_col_kind (lp, (i+1), GLP_IV);
		index_array[i+1] = i+1;
		glp_set_obj_coef(lp, (i+1), log2_factors[i]);
	}
	glp_set_mat_row (lp, 1, number_of_factors, index_array, lp_log2_factors);

	glp_intopt (lp, &params);
	for (i=0; i < (int) number_of_factors; ++i) {
#ifdef TRUNC_LP
		powers[i] = trunc (glp_mip_col_val(lp, i+1));
#else /* TRUNC_LP */
		powers[i] = round (glp_mip_col_val(lp, i+1));
#endif /* TRUNC_LP */
	}

	free (lp_log2_factors);
	free (index_array);
}

/*************************************************************************************
 * The code of ulint_pow was taken from here:                                        *
 * https://stackoverflow.com/questions/29787310/does-pow-work-for-int-data-type-in-c *
 * and slightly altered for unsigned long int data type                              *
 *************************************************************************************/
/* Suboptimal variant */
unsigned long int ulint_pow_old (unsigned long int base, unsigned long int exp)
{
    unsigned long int result = 1;
    while (exp)
    {
        if (exp % 2)
           result *= base;
        exp /= 2;
        base *= base;
    }
    return result;
}
/*******************/

unsigned long int ulint_pow(unsigned long int base, unsigned long int exp);

unsigned long int ulint_pow(unsigned long int base, unsigned long int exp)
{
	switch (exp) {
		case 0:
			return 1;
			break;
		case 1:
			return base;
			break;
		case 2:
			return base*base;
			break;
		case 3:
			return base*base*base;
			break;
		default:
			if (exp%2) {
				return base*ulint_pow(base*base, (exp-1)/2);
				break;
			}
			return ulint_pow(base*base, exp/2);
	}
}

void brute_force_pow (double target_number, unsigned long int *powers, unsigned long int *factors, unsigned long int number_of_factors) {
	unsigned long int i, j, k, l, total_number_of_combinations=1, number_of_repeats, optimal_combination;
	unsigned long int *best_powers, *max_powers, *number_of_remaining_factors_combinations, **combinations;
	double best_difference = target_number*2, current_difference;

	max_powers = (unsigned long int *) malloc (number_of_factors*sizeof(unsigned long int));
	best_powers = (unsigned long int *) malloc (number_of_factors*sizeof(unsigned long int));
	number_of_remaining_factors_combinations = (unsigned long int *) malloc (number_of_factors*sizeof(unsigned long int));

	for (i=0; i < number_of_factors; ++i) {
		max_powers[i] = trunc (1.0e-16 + log2(target_number)/log2(factors[i]));
		total_number_of_combinations *= (max_powers[i] + 1);
	}

	combinations = (unsigned long int **) malloc (total_number_of_combinations*sizeof(unsigned long int *));
	for (i=0; i < total_number_of_combinations; ++i) {
		combinations[i] = (unsigned long int *) malloc (number_of_factors*sizeof(unsigned long int));
	}

	number_of_remaining_factors_combinations [number_of_factors-1] = 1;
	if (number_of_factors > 1) {
		for (i=0; i < number_of_factors-1; ++i) {
			number_of_remaining_factors_combinations[number_of_factors-2 - i] = (number_of_remaining_factors_combinations[number_of_factors-1 - i])*(max_powers[number_of_factors-1 - i] + 1);
		}
	}

	for (i=0; i < number_of_factors; ++i) {
		number_of_repeats = total_number_of_combinations/((number_of_remaining_factors_combinations[i])*(max_powers[i] + 1));
		for (l=0; l < number_of_repeats; ++l) {
			for (j=0; j <= max_powers[i]; ++j) {
				for (k=0; k < number_of_remaining_factors_combinations[i]; ++k) {
					combinations[j*(number_of_remaining_factors_combinations[i]) + l*((number_of_remaining_factors_combinations[i])*(max_powers[i] + 1)) + k][i] = j;
				}
			}
		}
	}

	for (i=0; i < total_number_of_combinations; ++i) {
		current_difference = target_number;
		for (j=0; j < number_of_factors; ++j) {
			current_difference /= pow(factors[j], combinations[i][j]);
		}
		if ((current_difference >= 1) && (current_difference < best_difference)) {
			best_difference = current_difference;
			optimal_combination = i;
		}
	}

	for (i=0; i < number_of_factors; ++i) {
		powers [i] = combinations[optimal_combination][i];
	}

	for (i=0; i < total_number_of_combinations; ++i) {
		free (combinations [i]);
	}
	free (combinations);
	free (max_powers);
	free (best_powers);
	free (number_of_remaining_factors_combinations);
}

void brute_force_ulint_pow_old (double target_number, unsigned long int *powers, unsigned long int *factors, unsigned long int number_of_factors) {
	unsigned long int i, j, k, l, total_number_of_combinations=1, number_of_repeats, optimal_combination;
	unsigned long int *best_powers, *max_powers, *number_of_remaining_factors_combinations, **combinations;
	double best_difference = target_number*2, current_difference;

	max_powers = (unsigned long int *) malloc (number_of_factors*sizeof(unsigned long int));
	best_powers = (unsigned long int *) malloc (number_of_factors*sizeof(unsigned long int));
	number_of_remaining_factors_combinations = (unsigned long int *) malloc (number_of_factors*sizeof(unsigned long int));

	for (i=0; i < number_of_factors; ++i) {
		max_powers[i] = trunc (1.0e-16 + log2(target_number)/log2(factors[i]));
		total_number_of_combinations *= (max_powers[i] + 1);
	}

	combinations = (unsigned long int **) malloc (total_number_of_combinations*sizeof(unsigned long int *));
	for (i=0; i < total_number_of_combinations; ++i) {
		combinations[i] = (unsigned long int *) malloc (number_of_factors*sizeof(unsigned long int));
	}

	number_of_remaining_factors_combinations [number_of_factors-1] = 1;
	if (number_of_factors > 1) {
		for (i=0; i < number_of_factors-1; ++i) {
			number_of_remaining_factors_combinations[number_of_factors-2 - i] = (number_of_remaining_factors_combinations[number_of_factors-1 - i])*(max_powers[number_of_factors-1 - i] + 1);
		}
	}

	for (i=0; i < number_of_factors; ++i) {
		number_of_repeats = total_number_of_combinations/((number_of_remaining_factors_combinations[i])*(max_powers[i] + 1));
		for (l=0; l < number_of_repeats; ++l) {
			for (j=0; j <= max_powers[i]; ++j) {
				for (k=0; k < number_of_remaining_factors_combinations[i]; ++k) {
					combinations[j*(number_of_remaining_factors_combinations[i]) + l*((number_of_remaining_factors_combinations[i])*(max_powers[i] + 1)) + k][i] = j;
				}
			}
		}
	}

	for (i=0; i < total_number_of_combinations; ++i) {
		current_difference = target_number;
		for (j=0; j < number_of_factors; ++j) {
			current_difference /= ulint_pow_old(factors[j], combinations[i][j]);
		}
		if ((current_difference >= 1) && (current_difference < best_difference)) {
			best_difference = current_difference;
			optimal_combination = i;
		}
	}

	for (i=0; i < number_of_factors; ++i) {
		powers [i] = combinations[optimal_combination][i];
	}

	for (i=0; i < total_number_of_combinations; ++i) {
		free (combinations [i]);
	}
	free (combinations);
	free (max_powers);
	free (best_powers);
	free (number_of_remaining_factors_combinations);
}

void brute_force_ulint_pow (double target_number, unsigned long int *powers, unsigned long int *factors, unsigned long int number_of_factors) {
	unsigned long int i, j, k, l, total_number_of_combinations=1, number_of_repeats, optimal_combination;
	unsigned long int *best_powers, *max_powers, *number_of_remaining_factors_combinations, **combinations;
	double best_difference = target_number*2, current_difference;

	max_powers = (unsigned long int *) malloc (number_of_factors*sizeof(unsigned long int));
	best_powers = (unsigned long int *) malloc (number_of_factors*sizeof(unsigned long int));
	number_of_remaining_factors_combinations = (unsigned long int *) malloc (number_of_factors*sizeof(unsigned long int));

	for (i=0; i < number_of_factors; ++i) {
		max_powers[i] = trunc (1.0e-16 + log2(target_number)/log2(factors[i]));
		total_number_of_combinations *= (max_powers[i] + 1);
	}

	combinations = (unsigned long int **) malloc (total_number_of_combinations*sizeof(unsigned long int *));
	for (i=0; i < total_number_of_combinations; ++i) {
		combinations[i] = (unsigned long int *) malloc (number_of_factors*sizeof(unsigned long int));
	}

	number_of_remaining_factors_combinations [number_of_factors-1] = 1;
	if (number_of_factors > 1) {
		for (i=0; i < number_of_factors-1; ++i) {
			number_of_remaining_factors_combinations[number_of_factors-2 - i] = (number_of_remaining_factors_combinations[number_of_factors-1 - i])*(max_powers[number_of_factors-1 - i] + 1);
		}
	}

	for (i=0; i < number_of_factors; ++i) {
		number_of_repeats = total_number_of_combinations/((number_of_remaining_factors_combinations[i])*(max_powers[i] + 1));
		for (l=0; l < number_of_repeats; ++l) {
			for (j=0; j <= max_powers[i]; ++j) {
				for (k=0; k < number_of_remaining_factors_combinations[i]; ++k) {
					combinations[j*(number_of_remaining_factors_combinations[i]) + l*((number_of_remaining_factors_combinations[i])*(max_powers[i] + 1)) + k][i] = j;
				}
			}
		}
	}

	for (i=0; i < total_number_of_combinations; ++i) {
		current_difference = target_number;
		for (j=0; j < number_of_factors; ++j) {
			current_difference /= ulint_pow(factors[j], combinations[i][j]);
		}
		if ((current_difference >= 1) && (current_difference < best_difference)) {
			best_difference = current_difference;
			optimal_combination = i;
		}
	}

	for (i=0; i < number_of_factors; ++i) {
		powers [i] = combinations[optimal_combination][i];
	}

	for (i=0; i < total_number_of_combinations; ++i) {
		free (combinations [i]);
	}
	free (combinations);
	free (max_powers);
	free (best_powers);
	free (number_of_remaining_factors_combinations);
}

void brute_force_log2 (double log2_target_number, unsigned long int *powers, double *log2_factors, unsigned long int number_of_factors) {
	unsigned long int i, j, k, l, total_number_of_combinations=1, number_of_repeats, optimal_combination;
	unsigned long int *best_powers, *max_powers, *number_of_remaining_factors_combinations, **combinations;
	double best_difference = log2_target_number*2, current_difference;

	max_powers = (unsigned long int *) malloc (number_of_factors*sizeof(unsigned long int));
	best_powers = (unsigned long int *) malloc (number_of_factors*sizeof(unsigned long int));
	number_of_remaining_factors_combinations = (unsigned long int *) malloc (number_of_factors*sizeof(unsigned long int));

	for (i=0; i < number_of_factors; ++i) {
		max_powers[i] = trunc (1.0e-16 + log2_target_number/log2_factors[i]);
		total_number_of_combinations *= (max_powers[i] + 1);
	}

	combinations = (unsigned long int **) malloc (total_number_of_combinations*sizeof(unsigned long int *));
	for (i=0; i < total_number_of_combinations; ++i) {
		combinations[i] = (unsigned long int *) malloc (number_of_factors*sizeof(unsigned long int));
	}

	number_of_remaining_factors_combinations [number_of_factors-1] = 1;
	if (number_of_factors > 1) {
		for (i=0; i < number_of_factors-1; ++i) {
			number_of_remaining_factors_combinations[number_of_factors-2 - i] = (number_of_remaining_factors_combinations[number_of_factors-1 - i])*(max_powers[number_of_factors-1 - i] + 1);
		}
	}

	for (i=0; i < number_of_factors; ++i) {
		number_of_repeats = total_number_of_combinations/((number_of_remaining_factors_combinations[i])*(max_powers[i] + 1));
		for (l=0; l < number_of_repeats; ++l) {
			for (j=0; j <= max_powers[i]; ++j) {
				for (k=0; k < number_of_remaining_factors_combinations[i]; ++k) {
					combinations[j*(number_of_remaining_factors_combinations[i]) + l*((number_of_remaining_factors_combinations[i])*(max_powers[i] + 1)) + k][i] = j;
				}
			}
		}
	}

	for (i=0; i < total_number_of_combinations; ++i) {
		current_difference = log2_target_number;
		for (j=0; j < number_of_factors; ++j) {
			current_difference -= (log2_factors[j])*(combinations[i][j]);
		}
		if ((current_difference >= 0) && (current_difference < best_difference)) {
			best_difference = current_difference;
			optimal_combination = i;
		}
	}

	for (i=0; i < number_of_factors; ++i) {
		powers [i] = combinations[optimal_combination][i];
	}

	for (i=0; i < total_number_of_combinations; ++i) {
		free (combinations [i]);
	}
/*	printf ("total_number_of_combinations=%lu\n", total_number_of_combinations); */
	free (combinations);
	free (max_powers);
	free (best_powers);
	free (number_of_remaining_factors_combinations);
}

unsigned long int optimal_power (double remainder, unsigned long int *powers, double *log2_factors, unsigned long int factor_index, unsigned long int number_of_factors);

unsigned long int optimal_power (double remainder, unsigned long int *powers, double *log2_factors, unsigned long int factor_index, unsigned long int number_of_factors) {
	unsigned long int i, j, max_power, optimal_choice=0;
	unsigned long int *further_powers;
	double current_difference, smallest_difference=remainder*2;

	max_power = (unsigned long int)(1.0e-16 + remainder/log2_factors[factor_index]); /* cast to int does trunc() */

	if (factor_index == (number_of_factors-1)) {
#ifdef COUNT_OPERATIONS
		++number_of_evaluations;
#endif /* COUNT_OPERATIONS */
		return max_power;
	} else {
		further_powers = (unsigned long int *) malloc ((number_of_factors-factor_index-1)*sizeof(unsigned long int));
		for (i=0; i <= max_power; ++i) {
#ifdef COUNT_OPERATIONS
			++number_of_evaluations;
#endif /* COUNT_OPERATIONS */
			current_difference = remainder - (log2_factors[factor_index])*i;
			if (current_difference > 0.0) {
				powers[(factor_index+1)] = optimal_power (current_difference, powers, log2_factors, (factor_index+1), number_of_factors);

				for (j=(factor_index+1); j < number_of_factors; ++j) {
					current_difference -= (log2_factors[j])*(powers[j]);
				}
				if ((current_difference < smallest_difference)) {
					smallest_difference = current_difference;
					memcpy (further_powers, powers+factor_index+1, (number_of_factors-factor_index-1)*sizeof(unsigned long int));
					optimal_choice = i;
				}
			} else if (current_difference==0.0) {
				smallest_difference = current_difference;
				memcpy (further_powers, powers+factor_index+1, (number_of_factors-factor_index-1)*sizeof(unsigned long int));
				optimal_choice = i;
				break;
			}
		}
		memcpy (powers+factor_index+1, further_powers, (number_of_factors-factor_index-1)*sizeof(unsigned long int));
		free (further_powers);

		return optimal_choice;
	}
}

void print_result (unsigned long int *factors, unsigned long int *powers, unsigned long int number_of_factors, double target_number) {
	unsigned long int i, j, resulting_number = 1;

	for (i=0; i < number_of_factors; ++i) {
		printf ("(%lu)^{%lu}*", factors[i], powers[i]);
		if (powers[i]) {
			for (j=0; j < (powers[i]); ++j) {
				resulting_number *= (factors[i]);
			}
		}
	}
	printf("\b = %lu is the closest choice for %lf\n", resulting_number, target_number);
}

int main (int argc, char** argv) {
	double target_number=0.0, log2_target_number, seconds;
	double *log2_factors;
	unsigned long int *factors, *powers, *uint_temp_ptr;
	unsigned long int i, j, number_of_factors;
	struct timespec start, finish;
	
	if (argc < 3) {
		printf ("Usage is the following:\n");
		printf ("%s target_positive_real_number prime_factor1 [prime_factor2 ... ]\n", argv[0]);
		exit (0);
	} else {

		sscanf (argv[1], "%lf", &target_number);
		if (target_number <= 0.0) {
			printf ("Error! target_number has to be strictly positive real number!\n");
			exit (0);
		}
		log2_target_number = log2 (target_number);

		number_of_factors = argc - 2;
		factors = (unsigned long int *) malloc (number_of_factors*sizeof(unsigned long int));
		powers = (unsigned long int *) malloc (number_of_factors*sizeof(unsigned long int));
		log2_factors = (double *) malloc (number_of_factors*sizeof(double));

		uint_temp_ptr = factors;
		for (i=0; i < number_of_factors; ++i) {
			sscanf (argv[i+2], "%lu", uint_temp_ptr);
			if (factors[i] == 0) {
				printf ("Error! Factors have to strictly positive integer numbers!\n");
				exit (0);
			}
			log2_factors[i] = log2((double) (factors[i]));
			++uint_temp_ptr;
		}
	}

	printf ("We are trying to compute optimal nonnegative integer powers for factors expansion:\n");
	for (i=0; i < number_of_factors; ++i) {
		printf ("(%lu)^{x_%lu}*", factors[i], i+1);
	}
	printf("\b <= %lf\n", target_number);

	printf ("Brute force algorithm with standard pow()-function.\n");
	memset (powers, 0, number_of_factors*sizeof(unsigned long int));
	clock_gettime(CLOCK_MONOTONIC, &start);
	for (i=0; i < (REPEATS_OF_COMPUTATIONS); ++i) {
		brute_force_pow (target_number, powers, factors, number_of_factors);
	}
	clock_gettime(CLOCK_MONOTONIC, &finish);
	seconds = (finish.tv_sec - start.tv_sec);
	seconds += (finish.tv_nsec - start.tv_nsec) / (1.0e+9);
	printf ("Time for standard pow()-function brute force algorithm is %.11e seconds.\n", seconds/(REPEATS_OF_COMPUTATIONS)); fflush(stdout);
	print_result (factors, powers, number_of_factors, target_number);

	printf ("Brute force algorithm with old integer pow()-function.\n");
	memset (powers, 0, number_of_factors*sizeof(unsigned long int));
	clock_gettime(CLOCK_MONOTONIC, &start);
	for (i=0; i < (REPEATS_OF_COMPUTATIONS); ++i) {
		brute_force_ulint_pow_old (target_number, powers, factors, number_of_factors);
	}
	clock_gettime(CLOCK_MONOTONIC, &finish);
	seconds = (finish.tv_sec - start.tv_sec);
	seconds += (finish.tv_nsec - start.tv_nsec) / (1.0e+9);
	printf ("Time for old integer pow()-function brute force algorithm is %.11e seconds.\n", seconds/(REPEATS_OF_COMPUTATIONS)); fflush(stdout);
	print_result (factors, powers, number_of_factors, target_number);

	printf ("Brute force algorithm with new integer pow()-function.\n");
	memset (powers, 0, number_of_factors*sizeof(unsigned long int));
	clock_gettime(CLOCK_MONOTONIC, &start);
	for (i=0; i < (REPEATS_OF_COMPUTATIONS); ++i) {
		brute_force_ulint_pow (target_number, powers, factors, number_of_factors);
	}
	clock_gettime(CLOCK_MONOTONIC, &finish);
	seconds = (finish.tv_sec - start.tv_sec);
	seconds += (finish.tv_nsec - start.tv_nsec) / (1.0e+9);
	printf ("Time for new integer pow()-function brute force algorithm is %.11e seconds.\n", seconds/(REPEATS_OF_COMPUTATIONS)); fflush(stdout);
	print_result (factors, powers, number_of_factors, target_number);

	printf ("Brute force algorithm.\n");
	memset (powers, 0, number_of_factors*sizeof(unsigned long int));
	clock_gettime(CLOCK_MONOTONIC, &start);
	for (i=0; i < (REPEATS_OF_COMPUTATIONS); ++i) {
		brute_force_log2 (log2_target_number, powers, log2_factors, number_of_factors);
	}
	clock_gettime(CLOCK_MONOTONIC, &finish);
	seconds = (finish.tv_sec - start.tv_sec);
	seconds += (finish.tv_nsec - start.tv_nsec) / (1.0e+9);
	printf ("Time for log2-based brute force algorithm is %.11e seconds.\n", seconds/(REPEATS_OF_COMPUTATIONS)); fflush(stdout);
	print_result (factors, powers, number_of_factors, target_number);

	printf ("Recursive algorithm.\n");
	memset (powers, 0, number_of_factors*sizeof(unsigned long int));
	clock_gettime(CLOCK_MONOTONIC, &start);
	for (i=0; i < (REPEATS_OF_COMPUTATIONS); ++i) {
		powers [0] = optimal_power (log2_target_number, powers, log2_factors, 0, number_of_factors);
	}
	clock_gettime(CLOCK_MONOTONIC, &finish);
#ifdef COUNT_OPERATIONS
	printf ("number_of_evaluations=%lu\n", number_of_evaluations);
#endif /* COUNT_OPERATIONS */
	seconds = (finish.tv_sec - start.tv_sec);
	seconds += (finish.tv_nsec - start.tv_nsec) / (1.0e+9);
	printf ("Time for recursive algorithm is %.11e seconds.\n", seconds/(REPEATS_OF_COMPUTATIONS)); fflush(stdout);
	print_result (factors, powers, number_of_factors, target_number);

	printf ("Continuous LP algorithm.\n");
	memset (powers, 0, number_of_factors*sizeof(unsigned long int));
	clock_gettime(CLOCK_MONOTONIC, &start);
	for (i=0; i < (REPEATS_OF_COMPUTATIONS); ++i) {
		glpk_standard_lp (log2_target_number, powers, log2_factors, number_of_factors);
	}
	clock_gettime(CLOCK_MONOTONIC, &finish);
	seconds = (finish.tv_sec - start.tv_sec);
	seconds += (finish.tv_nsec - start.tv_nsec) / (1.0e+9);
	printf ("Time for continuous LP algorithm using GLPK is %.11e seconds.\n", seconds/(REPEATS_OF_COMPUTATIONS)); fflush(stdout);
	print_result (factors, powers, number_of_factors, target_number);

	printf ("Integer LP algorithm.\n");
	memset (powers, 0, number_of_factors*sizeof(unsigned long int));
	clock_gettime(CLOCK_MONOTONIC, &start);
	for (i=0; i < (REPEATS_OF_COMPUTATIONS); ++i) {
		glpk_int_lp (log2_target_number, powers, log2_factors, number_of_factors);
	}
	clock_gettime(CLOCK_MONOTONIC, &finish);
	seconds = (finish.tv_sec - start.tv_sec);
	seconds += (finish.tv_nsec - start.tv_nsec) / (1.0e+9);
	printf ("Time for integer LP algorithm using GLPK is %.11e seconds.\n", seconds/(REPEATS_OF_COMPUTATIONS)); fflush(stdout);
	print_result (factors, powers, number_of_factors, target_number);

	free (factors);
	free (powers);
	free (log2_factors);

	return 1;
}

